Gyrokinetic Continuum Simulation of Turbulence in Open-Field-Line Plasmas

The properties of the boundary plasma in a tokamak are now recognized to play a key role in determining the achievable fusion power and the lifetimes of plasma-facing components. Accurate quantitative modeling and improved qualitative understanding of the boundary plasma ultimately require five-dimensional gyrokinetic turbulence simulations, which have been successful in predicting turbulence and transport in the core. The additional challenges of boundary-plasma simulation necessitate the development of new gyrokinetic codes or major modifications to existing core gyrokinetic codes. In this thesis, we develop the first gyrokinetic continuum code capable of simulating plasma turbulence on open magnetic field lines, which is a key feature of a tokamak scrape-off layer. In contrast to prior attempts at this problem, we use an energy-conserving discontinuous Galerkin discretization in space. To model the interaction between the plasma and the wall, we design conducting-sheath boundary conditions that permit local currents into and out of the wall. We start by designing spatially one-dimensional kinetic models of parallel SOL dynamics and solve these systems using novel continuum algorithms. By generalizing these algorithms to higher dimensions and adding a model for collisions, we present results from the first gyrokinetic continuum simulations of turbulence on two types of open-field-line systems. The first simulation features uniform and straight field lines, such as found in some linear plasma devices. The second simulation is of a hypothetical model we developed of the NSTX scrape-off layer featuring helical field lines. These developments comprise a major step towards a gyrokinetic continuum code for quantitative predictions of turbulence and transport in the boundary plasma of magnetic fusion devices.

==> ch-1d-sol/figures/createAdiabaticHeatFluxFig.py <==
from pylab import *
import numpy
import tables

from matplotlib import rcParams
from matplotlib import rc
import matplotlib.pyplot as plt

rcParams['lines.linewidth']= 4
rcParams['xtick.major.pad']='8'
rcParams['ytick.major.pad']='8'
font = {'family' : 'sans-serif',
        'sans-serif' : ['Arial'],
        'size'   : 22}
rc('font', **font)

filenumEnd = 5
pathBase = '/Users/eshi/Research/gkeyllall/gkeyll-sims/eric/sol/solAdiabaticPaper/';
fileBase = 'adiabatic_';
dataname = 'heatFluxAtEdge'

# Make a plot
fig = plt.figure(1, figsize=(10,8))

for idx in range(1,filenumEnd+1):
  filename = pathBase + fileBase + dataname + '_' + str(idx) + '.h5'
  fh = tables.openFile(filename)

  timeVals = fh.root.DataStruct.timeMesh.read()*1e6

  if idx == 1:
    startTime = timeVals[0]

  dataVals = fh.root.DataStruct.data.read()

  plt.semilogx(timeVals, dataVals[:,0],'b')
  plt.semilogx(timeVals, dataVals[:,1],'r')
  plt.semilogx(timeVals, dataVals[:,2],'k')

plt.ylim(0, 6e9)
plt.xlim(startTime,400)
plt.legend(['Total','Ions','Electrons'],loc='upper left')
plt.xlabel(r'Time ($\mu$s)')
plt.ylabel(r'Q (W/m$^2$)')
plt.grid()
ax = fig.gca()
ax.set_xscale('log', basex=10, subsx=np.arange(2,9,1))
ax.xaxis.grid(True, which='both')

plt.savefig('adiabatic-elc-heat-flux.eps', bbox_inches='tight')
plt.show()


==> ch-1d-sol/figures/createKineticHeatFluxFig.py <==
from pylab import *
import numpy
import tables

from matplotlib import rcParams
from matplotlib import rc
import matplotlib.pyplot as plt

rcParams['lines.linewidth'] = 4
rcParams['xtick.major.pad'] ='8'
rcParams['ytick.major.pad'] ='8'
font = {'family' : 'sans-serif',
        'sans-serif' : ['Arial'],
        'size'   : 22}
rc('font', **font)

filenumEnd = 5

pathBase = '/Users/eshi/Research/gkeyllall/gkeyll-sims/eric/sol/solElectrostaticPaper/'
fileBase = 'es1_'
dataname = 'heatFluxAtEdge'

# Make a plot
fig = plt.figure(1, figsize=(10,8))

for idx in range(1,filenumEnd+1):
  filename = pathBase + fileBase + dataname + '_' + str(idx) + '.h5'
  print filename
  fh = tables.openFile(filename)

  timeVals = fh.root.DataStruct.timeMesh.read()*1e6
  dataVals = fh.root.DataStruct.data.read()

  plt.semilogx(timeVals, dataVals[:,0],'b')
  plt.semilogx(timeVals, dataVals[:,1],'r')
  plt.semilogx(timeVals, dataVals[:,2],'k')

plt.ylim(0, 6e9)
plt.xlim(0.5, 400)
plt.legend(['Total','Ions','Electrons'],loc='upper left')
plt.xlabel(r'Time ($\mu$s)')
plt.ylabel(r'Q (W/m$^2$)')
plt.grid()
ax = fig.gca()
ax.set_xscale('log', basex=10, subsx=np.arange(2,9,1))
ax.xaxis.grid(True, which='both')

# Transit times
tauE = 2.46
tauI = 149
# Annotations
plt.semilogx([tauE,tauE],plt.ylim(),'k--',linewidth=2)
plt.semilogx([tauI,tauI],plt.ylim(),'k--',linewidth=2)
plt.text(tauE-0.2,plt.ylim()[1]*1.02,r'$\tau_e$',fontsize=28)
plt.text(tauI-10,plt.ylim()[1]*1.02,r'$\tau_i$',fontsize=28)

plt.savefig('kinetic-elc-heat-flux.eps', bbox_inches='tight')
plt.show()


==> ch-1d-sol/figures/createSOLProblemSourceFig.py <==
from numpy import *
import matplotlib.pyplot as plt
#import math
from matplotlib import rcParams
from matplotlib import rc
import pylab

rcParams['lines.linewidth'] = 4
rcParams['xtick.major.pad'] ='8'
rcParams['ytick.major.pad'] ='8'
rcParams['xtick.labelsize'] = 20
rcParams['ytick.labelsize'] = 20
font = {'family' : 'sans-serif',
        'sans-serif' : ['Arial'],
        'size'   : 22}
rc('font', **font)

# Number of points to use in plot line
nPoints = 100;
# Domain Half Width
lParallel = 40;
# Source Full Width
lSource = 25;

xPoints = linspace(-lSource/2.0, lSource/2.0, nPoints)
yPoints = zeros(nPoints)
tPoints = linspace(0, 350, nPoints)
sPoints = zeros(nPoints)

S0 = 9.0656396029983e23

for index, tPoint in enumerate(tPoints):
  if tPoint < 200:
    sPoints[index] = 1;
  else:
    sPoints[index] = 1.0/9;

for index, xPoint in enumerate(xPoints):
  yPoints[index] = S0*cos(pi*xPoint/lSource)

#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
#rc('text', usetex=True)

# Make a plot
fig = plt.figure(1, figsize=(10,6))

ax0 = plt.subplot(121)
plt.plot(tPoints, sPoints, linewidth=3.0, color='#0000FF')
plt.ylim(0, 1.2)
plt.ylabel('g(t)')
plt.xlabel(r'Time ($\mu$s)')
ax0.set_xticks([100,200,300])

ax1 = plt.subplot(122)
plt.plot(xPoints, yPoints, linewidth=3.0, color='#0000FF')
plt.xlim(-lParallel, lParallel)
plt.xlabel('Position (m)')
plt.ylabel(r'S(z) (m$^{-3}$s$^{-1}$)')
ax1.set_xticks([-40,-20,0,20,40])
plt.tight_layout(pad=0.1, w_pad = 0.1)

plt.savefig('sourceFigure.pdf', bbox_inches='tight', \
                        pad_inches=0.0)
plt.show()

